Interpretations of SUSY Searches in ATLAS with Simplified Models

We present the status of interpretations of Supersymmetry (SUSY) searches in ATLAS at the Large Hadron Collider (LHC) using simplified models. Such models allow a systematic scan through the phase space in the sparticle mass plane, and in the corresponding final state kinematics. Models at various levels of simplification have been studied in ATLAS. The results can be extrapolated to more general new physics models which lead to the same event topology with similar mass hierarchies. Searches in the no-lepton channel with 1.04 fb^-1 of data from 2011 and the same-sign dilepton channel with 35 pb^-1 of data from 2010 are presented. No excess above the Standard Model expectation is observed, and the results are interpreted using the simplified models.

==> makePDF.sh <==
platex dpf2011_template.tex
platex dpf2011_template.tex
bibtex dpf2011_template
platex dpf2011_template.tex
platex dpf2011_template.tex
pdvips -f dpf2011_template.dvi > dpf2011_template.ps
ps2pdf dpf2011_template.ps dpf2011_template.pdf



